Optimization of timing selections at 380 GeV CLIC

The Compact Linear Collider (CLIC) is a proposed high-luminosity linear electron-positron collider at the energy frontier. It is foreseen to be built and operated in three stages, with a centre-of-mass energy ranging from a few hundred GeV up to 3 TeV. The main beam-induced background impacting CLIC physics analyses is produced by beamstrahlung radiation from the electron and positron bunches traversing the high field of the opposite beam and converting to hadrons. The timing selections are a powerful tool to discriminate signal from background events at CLIC. For each CLIC stage, three sets of selections, Loose, Selected, and Tight, are defined to allow the analysis of different signal topologies. The selections are defined depending on the particle type and the reconstructed polar angle of each particle flow object reconstructed using the particle flow analysis. As a first step, the performance of the timing selections currently defined for the CLIC 380 GeV energy stage are evaluated using a $t\overline{t}$ sample decaying mainly into light quarks as signal and $\gamma\gamma\to$hadron events as background. As a result, after applying the selections the level of background is significantly reduced, down to few GeV, while the shift of the signal peak to lower energy is kept within a few percent. The cuts in the Loose selection are then relaxed to search for possible improvements: in one of the options considered, the signal component is partially recovered but also the background energy mean remains unchanged with respect to not applying any cuts. In conclusion, no change is foreseen on the timing selections.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
        $bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

